Conformal and projection diagrams in LaTeX

In general relativity, the causal structure of space-time may sometimes be depicted by conformal Carter-Penrose diagrams or a recent extension of these - the projection diagrams. The introduction of conformal diagrams in the sixties was one of the progenitors of the golden age of relativity. They are the key ingredient of many scientific papers. Unfortunately, drawing them in the form suitable for LaTeX documents is time-consuming and not easy. We present below a library that allows one to draw an arbitrary conformal diagram in a few simple steps.

==> anc/diagrams.h <==


//2012,  Christa Oelz and Sebastian Szybka

double pi=M_PI;
double gangle;
P gp;

// 'fan' refers to a fan with shape like the following: p at (0,0) and corners at (-4,0), (0,4), (4,0), base down tip up

// ROTATION

int shift_to(P p)
{
camera.look_at(p);
camera.at(p+P(0,0,100));
return 0;
}

P rotation(P p,double angle)
{
shift_to(p);
camera.roll(-angle);
gangle=angle;
gp=p;
return p+P(p.x1()*Cos(-angle)-p.x2()*Sin(-angle),p.x1()*Sin(-angle)+p.x2()*Cos(-angle));
}

int reset_rotation()
{
camera.roll(gangle);
shift_to(P(0,0));
return 0;
}

int rotate(int (*fun)(P),P p, double angle)
{
p=rotation(p,angle);
(*fun)(p);
reset_rotation();
return 0;
}

// PIECES

int side_right(P p) 			
  //right edge of fan
{
bold();
  line(p+4*E_2,p+4*E_1);
plain();
return 0;
}

int side_left(P p)
{
bold();
  line(p-4*E_1,p+4*E_2);
plain();
return 0;
}

int base(P p) 				
  //base of fan
{
bold(Black());
  line(p-4*E_1,p+4*E_1);
plain();
return 0;
}

int side_right_strong(P p) 			
  //right edge of fan
{
pen(Black(1),1.5);
  line(p+4*E_2,p+4*E_1);
pen(Black(1),0.4);
return 0;
}

int side_left_strong(P p)			
  // side_left, strong line
{
pen(Black(1),1.5);
  line(p-4*E_1,p+4*E_2);
pen(Black(1),0.4);
return 0;
}

int base_strong(P p)
{
pen(Black(1),1.5);
  line(p-P(4,0),p+P(4,0));
pen(Black(1),0.4);
return(0);
}

int side_left_sing(P p) 		
  // left side of fan, with zigzag line
{
int i;
double dr=0.1;
p=p-4*E_1;

bold();
for (i=0;i<40;i+=2)
 {
 line(p+dr*i*E_1+dr*i*E_2,p+dr*(i+1)*E_1+dr*i*E_2);
 line(p+dr*(i+1)*E_1+dr*i*E_2,p+dr*(i+1)*E_1+dr*(i+1)*E_2);
 line(p+dr*(i+1)*E_1+dr*(i+1)*E_2,p+dr*(i+1)*E_1+dr*(i+2)*E_2);
 line(p+dr*(i+1)*E_1+dr*(i+2)*E_2,p+dr*(i+2)*E_1+dr*(i+2)*E_2);
 }
plain();
return 0;
}

int side_right_sing(P p)
{
int i;
double dr=0.1;
p=p+4*E_2;

bold();
for (i=0;i<40;i+=2)
 {
 line(p+dr*i*E_1-dr*i*E_2,p+dr*(i+1)*E_1-dr*i*E_2);
 line(p+dr*(i+1)*E_1-dr*i*E_2,p+dr*(i+1)*E_1-dr*(i+1)*E_2);
 line(p+dr*(i+1)*E_1-dr*(i+1)*E_2,p+dr*(i+1)*E_1-dr*(i+2)*E_2);
 line(p+dr*(i+1)*E_1-dr*(i+2)*E_2,p+dr*(i+2)*E_1-dr*(i+2)*E_2);
 }
plain();
return 0;
}

int base_sing(P p)
{
int i;
double dr=0.1/sqrt(2);
p=p-4*E_1;

bold();
for (i=0;i<112;i+=4)
 {
 line(p+dr*i*E_1,p+dr*(i+1)*E_1-dr*E_2);
 line(p+dr*(i+1)*E_1-dr*E_2,p+dr*(i+2)*E_1);
 line(p+dr*(i+2)*E_1,p+dr*(i+3)*E_1+dr*E_2);
 line(p+dr*(i+3)*E_1+dr*E_2,p+dr*(i+4)*E_1); 
 }
plain();
return 0;
}

int base_sing_strong(P p)
{
int i;
double dr=0.1/sqrt(2);
p=p-4*E_1;

pen(Black(1),1.3);
for (i=0;i<112;i+=4)
 {
 line(p+dr*i*E_1,p+dr*(i+1)*E_1-dr*E_2);
 line(p+dr*(i+1)*E_1-dr*E_2,p+dr*(i+2)*E_1);
 line(p+dr*(i+2)*E_1,p+dr*(i+3)*E_1+dr*E_2);
 line(p+dr*(i+3)*E_1+dr*E_2,p+dr*(i+4)*E_1); 
 }
pen(Black(1),0.4);
return 0;
}


int curve_w(P p, double s, double c, double w)		
  //curve from outmost left to outmost right
  // n: number of iterations
  // s: how close curve is to straight line (straight line at s=0, triangle at s->inf)
  // c: from 0 to 1 shade of gray of line colour (0: white, 1: black)
  // w: sets line width, 0.4 for plain(), 0.8 for bold(), 2.25 for the singularity
{
int i;
int n=50;
double r=0.0;
double dr=8.0/n;
double r1,r2;
p=p-4*E_1;
pen(Black(c),w);
for (i=0;i<n;i++)
 {
 r1=ePiX::Sin(pi*r/8.0);
 r2=ePiX::Sin(pi*(r+dr)/8.0);
 r1*=exp(-(r/8.0-1.0/2)*(r/8.0-1.0/2));
 r2*=exp(-((r+dr)/8.0-1.0/2)*((r+dr)/8.0-1.0/2));
 line(p+P(r,s/3.0*r1),p+P(r+dr,s/3.0*r2));
 r+=dr;
 }
pen(Black(1),0.4);
return 0;
}

int curve(P p, double s, double c)				
  //curve from outmost left to outmost right
  // s: how close curve is to straight line (straight line at s=0, triangle at s->inf)
  // c: from 0 to 1 shade of gray of line colour (0: white, 1: black)
{
curve_w(p, s, c, 0.4);
return 0;
}

int arrowhead(P p, double s, int dir)			
  // places arrowhead at specific point on curve (as defined above with s), with n=50	
  // s: which curve (s=0: straight line, s->inf: triangle)
  // dir: direction, +1 for pointing left and -1 for pointing right
{
bold(Black(0.55));
if (dir==-1)
 {
 arrow(p+P(-0.01,s/3.0-0.0007),p+P(0.0,s/3.0),2.0/3);
 }
else if (dir==1)
 {
 arrow(p+P(0.0,s/3.0),p+P(-0.01,s/3.0-0.0007),2.0/3);
 }
plain(Black(1.0));
return 0;
}

int out(P p)
{
double r=0.25;
fill(White());
circle(p,r);
nofill();
}

int takeout(P p, double s, double c)			
  //s denotes the s-value of the orbit that defines the outer border of the shaded area
  //c colour
{
int i;
int n=50;
double r=0.0;
double dr=8.0/n;
double r1;

path boundary;
for (i=0;i<n;i++)
 {
 r1=ePiX::Sin(pi*r/8.0);
 r1*=exp(-(r/8.0-1.0/2)*(r/8.0-1.0/2));
 boundary.pt(p+P(-4,0)+P(r,s/3.0*r1));
 r+=dr;
 }
pen(Black(c));
fill(Black(c));
boundary += path(p-P(4,0),p+P(4,0));
boundary.close();
boundary.fill();
boundary.draw();
nofill();
pen(Black(1));
plain();
return 0;
}

int diamond_fill(P p) 				
  //diamond with P at center, filled with grey shading c, white: c=0; black: c=1
{
path boundary;					
pen(Black(0.2));
fill(Black(0.2));
boundary += path(p-P(4,0),p-P(0,4));
boundary+=path(p-P(0,4),p+P(4,0));
boundary+=path(p+P(4,0),p+P(0,4));
boundary+=path(p+P(0,4),p-P(4,0));
boundary.close();
boundary.fill();
boundary.draw();
nofill();
pen(Black(1));
plain();

return 0;
}


// FANS 

int fan_left_empty(P p) 			
  //semi-fan with tip up, orbits go from right to left, no arrow and no line at base
{
side_left(p);
side_right(p);
curve(p,8.0,0.55);
curve(p,4.0,0.55);
arrowhead(p, 4.0,1);
arrowhead(p, 8.0,1);
return 0;
}

int fan_right_empty(P p)
{
side_left(p);
side_right(p);
curve(p,8.0,0.55);
curve(p,4.0,0.55);
arrowhead(p, 4.0,-1);
arrowhead(p, 8.0,-1);
return 0;
}

int fan_left_strong(P p) 			
  //semi-fan with tip up, orbits go from right to left, line at base strong (pen 0.8), no arrow at base
{
fan_left_empty(p);
base_strong(p);
out(p+P(-4,0));
out(p+P(4,0));
return 0;
}

int fan_right_strong(P p)
{
fan_right_empty(p);
base_strong(p);
out(p+P(-4,0));
out(p+P(4,0));
return 0;
}

int fan_left(P p) 				
  //semi-fan with tip up, orbits go from right to left
{
fan_left_empty(p);
curve(p,0,0.55);
arrowhead(p,0,1);
return 0;
}

int fan_right(P p)
{
fan_right_empty(p);
curve(p,0,0.55);
arrowhead(p,0,-1);
return 0;
}

int fan_left_sing(P p) 		  	
  //singlarity at base, orbits go from right to left
{
fan_left_empty(p);
base_sing(p);
out(p+P(-4,0));
out(p+P(4,0));
return 0;
}

int fan_right_sing(P p)
{
fan_right_empty(p);
base_sing(p);
out(p+P(-4,0));
out(p+P(4,0));
return 0;
}

int fan_left_sing_strong(P p) 		  	
  //bold singlarity at base, orbits go from right to left
{
fan_left_empty(p);
base_sing_strong(p);
out(p+P(-4,0));
out(p+P(4,0));
return 0;
}

int fan_right_sing_strong(P p)
{
fan_right_empty(p);
base_sing_strong(p);
out(p+P(-4,0));
out(p+P(4,0));
return 0;
}

int fan_left_takeout(P p) 		
  // take out area between base and some ri > 0 with s=1.6, fill with shade of Black 0.2
{
fan_left_empty(p);
takeout(p,1.6,0.2);
out(p+P(-4,0));
out(p+P(4,0));
return 0;
}

int fan_right_takeout(P p)
{
fan_right_empty(p);
takeout(p,1.6,0.2);
out(p+P(-4,0));
out(p+P(4,0));
return 0;
}

int fan_left_takeout_curved(P p) 		
  // take out area between ri and rj with s=1.75 and s=3
{
side_left(p);
side_right(p);
takeout(p,4,0.2);
takeout(p,2.25,0.0);
base(p);
curve(p,8.0,0.55);
arrowhead(p, 8.0,1);
out(p+P(-4,0));
out(p+P(4,0));
return 0;
}

int fan_right_takeout_curved(P p)
{
side_left(p);
side_right(p);
curve(p,8.0,0.55);
arrowhead(p, 8.0,-1);
takeout(p,4,0.2);
takeout(p,2.25,0.0);
base(p);
out(p+P(-4,0));
out(p+P(4,0));
return 0;
}

int fan_left_takeout_curved_strong(P p) 		
  // take out area between ri and rj with s=1.75 and s=3, base strong black line
{
side_left(p);
side_right(p);
takeout(p,4,0.2);
takeout(p,2.25,0.0);
base_strong(p);
curve(p,8.0,0.55);
arrowhead(p, 8.0,1);
out(p+P(-4,0));
out(p+P(4,0));
return 0;
}

int fan_right_takeout_curved_strong(P p)
{
side_left(p);
side_right(p);
curve(p,8.0,0.55);
arrowhead(p, 8.0,-1);
takeout(p,4,0.2);
takeout(p,2.25,0.0);
base_strong(p);
out(p+P(-4,0));
out(p+P(4,0));
return 0;
}


int fan_left_curved_strong(P p) 		
  // fan with curved base, base strong (1.5) compared to sides (0.8) 
  // 1.5 pen width usually used for _strong lines in fans
{
double s=1.75;
fan_left_empty(p);
curve_w(p,s,1.0,1.5);
out(p+P(-4,0));
out(p+P(4,0));
return 0;
}

int fan_right_curved_strong(P p)
{
double s=1.75;
fan_right_empty(p);
curve_w(p,s,1.0,1.5);
out(p+P(-4,0));
out(p+P(4,0));
return 0;
}

int fan_left_curved_verystrong(P p) 		
  // fan with curved base, base very strong (2) compared to sides (0.8), 
  // stronger than usually used for strong lines
{
double s=1.75;
fan_left_empty(p);
curve_w(p,s,1.0,2);
out(p+P(-4,0));
out(p+P(4,0));
return 0;
}

int fan_right_curved_verystrong(P p)
{
double s=1.75;
fan_right_empty(p);
curve_w(p,s,1.0,2);
out(p+P(-4,0));
out(p+P(4,0));
return 0;
}

// LABELS

int label1 (P p, std::string text)		
  // label upper right (inside line)
{
label_angle(-M_PI/4);
  label(p+P(2,2),P(-3,-3),text,c);
label_angle(0);
return 0;
}

int label2 (P p, std::string text)		
  // label upper left (inside line)
{
label_angle(M_PI/4);
  label(p+P(-2,2),P(3,-3),text,c);
label_angle(0);
return 0;
}

int label3 (P p, std::string text)		
  // label lower left (inside line)
{
label_angle(-M_PI/4);
  label(p+P(-2,-2),P(3,3),text,c);
label_angle(0);
return 0;
}

int label4 (P p, std::string text)		
  // label lower right (inside line)
{
label_angle(M_PI/4);
  label(p+P(2,-2),P(-3,3),text,c);
label_angle(0);
return 0;
}



